Accretion onto a binary from a polar circumbinary disc

We present hydrodynamical simulations to model the accretion flow from a polar circumbinary disc onto a high eccentricity ($e=0.78$) binary star system with near unity mass ratio ($q=0.83$), as a model for binary HD 98800 BaBb. We compare the polar circumbinary disc accretion flow with the previously studied coplanar case. In the coplanar case, the circumbinary disc becomes eccentric and the accretion alternates from being dominant onto one binary member to the other. For the polar disc case involving a highly eccentric binary, we find that the circumbinary disc retains its initially low eccentricity and that the primary star accretion rate is always about the same as the secondary star accretion rate. Recent observations of the binary HD 98800 BaBb, which has a polar circumbinary disc, have been used to determine the value of the $\rm H\alpha$ flux from the brighter component. From this value, we infer that the accretion rate is much lower than for typical T Tauri stars. The eccentric orbit of the outer companion HD 98800 A increases the accretion rate onto HD 98800 B by $\sim 20$ per cent after each periastron passage. Our hydrodynamical simulations are unable to explain such a low accretion rate unless the disc viscosity parameter is very small, $\alpha < 10^{-5}$. Additional observations of this system would be useful to check on this low accretion rate.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
#dvipdfm main.dvi
dvipdf main.dvi
open main.pdf



